Accelerating numerical solution of Stochastic Differential Equations with CUDA

Numerical integration of stochastic differential equations is commonly used in many branches of science. In this paper we present how to accelerate this kind of numerical calculations with popular NVIDIA Graphics Processing Units using the CUDA programming environment. We address general aspects of numerical programming on stream processors and illustrate them by two examples: the noisy phase dynamics in a Josephson junction and the noisy Kuramoto model. In presented cases the measured speedup can be as high as 675x compared to a typical CPU, which corresponds to several billion integration steps per second. This means that calculations which took weeks can now be completed in less than one hour. This brings stochastic simulation to a completely new level, opening for research a whole new range of problems which can now be solved interactively.

==> src/prog1.cu <==
/*
 * The Stewart-McCumber model of phase dynamics in a Josephson junction.
 *
 * (C) 2009 Michal Januszewski, Marcin Kostur
 *     Institute of Physics, University of Silesia, Katowice
 *
 * This file is subject to the terms and conditions of the GNU General Public
 * License v3.
 */

#include <stdio.h>
#include <assert.h>
#include <cuda.h>

#include <getopt.h>
#include <unistd.h>
#include <time.h>

#include "rng.cu"

/* Simulation parameters */
#define TRANSIENT_PERIODS 200
#define MAX_PERIODS 2000
__constant__ float force = 0.1f;
__constant__ float gam = 0.9f;
__constant__ float d0 = 0.001f;
__constant__ float omega = 4.9f;

/* Accuracy and performance-related parameters */
__constant__ float dt = 0.0f;
__constant__ int samples = 100;

int spp = 100;		// steps per period
int paths = 2048;	// number of paths to sample, must be a multiple of 64
float par_amp = 4.2f;

bool output_path = false;
bool output_histogram = false;
bool output_allpaths = false;
bool output_avgv = false;

__device__ inline void diffEq(float &nx, float &nv, float x, float v, float t, float lomega, float lamp)
{
	nx = v;
	nv = -2.0f * PI * cosf(2.0f * PI * x) + lamp * cosf(lomega * t) + force - gam * v;
}

__global__ void advanceSystem(unsigned int *rng_state, float *cx, float *cv, float *amp, float ct)
{
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	int i;
	float n1, n2, x, v, t;
	float xim, vim, xt1, vt1, xt2, vt2;
	float lamp;

	unsigned int lrng_state;

	x = cx[idx];
	v = cv[idx];
	lamp = amp[idx];

	t = ct;

	lrng_state = rng_state[idx];

	for (i = 1; i <= samples; i++) {
		n1 = rng_uni(&lrng_state);
		n2 = rng_uni(&lrng_state);

		bm_trans(n1, n2);

		diffEq(xt1, vt1, x, v, t, omega, lamp);

		xim = x + xt1 * dt;
		vim = v + vt1 * dt + sqrtf(dt * gam * d0 * 2.0f) * n1;
		t = ct + i * dt;

		diffEq(xt2, vt2, xim, vim, t, omega, lamp);

		x += 0.5f * dt * (xt1 + xt2);
		v += 0.5f * dt * (vt1 + vt2) + sqrtf(2.0f * dt * gam * d0) * n2;
	}

	cx[idx] = x;
	cv[idx] = v;

	rng_state[idx] = lrng_state;;
}

static struct option options[] = {
	{ "amp", required_argument, NULL, 'a' },
	{ "force", required_argument, NULL, 'f' },
	{ "gamma", required_argument, NULL, 'g' },
	{ "noise", required_argument, NULL, 'd' },
	{ "omega", required_argument, NULL, 'w' },
	{ "steps_per_period", required_argument, NULL, 's' },
	{ "paths", required_argument, NULL, 'p' },
	{ "mode", required_argument, NULL, 0x101 },
};

void usage(char **argv)
{
	printf("Usage: %s <params> [options]\n\n", argv[0]);
	printf("Required parameters:\n");
	printf("  --mode=MODE         Sets the output mode.  MODE can be one of: \n");
	printf("                        avgv, path, allpaths, hist\n");
	printf("                      allpaths: outputs the position for all paths\n");
	printf("                      avgv: <<v>> for multiple system parameters\n");
	printf("                      hist: the final position of all paths\n");
	printf("                      path: <v>(t)\n\n");
	printf("Other options:\n");
	printf("  -a, --amp=NUM       set the system parameter 'a' to NUM\n");
	printf("  -f, --force=NUM     set the system parameter 'f' to NUM\n");
	printf("  -g, --gamma=NUM     set the system parameter '\\gamma' to NUM\n");
	printf("  -w, --omega=NUM     set the system parameter '\\omega' to NUM\n");
	printf("  -s, --stps_per_period=NUM\n");
	printf("                      specify how many integration steps should be \n");
	printf("                      calculated for a single period of the driving force\n");
	printf("  -p, --paths=NUM     set the number of paths to NUM\n");
	printf("  -d, --noise=NUM     set the noise strength\n");

	printf("\nEXAMPLE using gnuplot and gsl-histogram: \n");
	printf("p '< ./prog1 --noise=0.0001 --amp=4.2  --mode=hist | gsl-histogram -150 100 50' u 2:3 w boxes \n");
	printf("p '< ./prog1 --noise=0.001  --amp=4.2  --mode=hist | gsl-histogram -150 100 50' u 2:3 w boxes \n");
  printf("p '< ./prog1 --noise=0.01   --amp=4.2  --mode=hist | gsl-histogram -150 100 50' u 2:3 w boxes \n");
	printf("  \n");

}

void parse_params(int argc, char **argv)
{
	int c;
	float tmp;

	while ((c = getopt_long(argc, argv, "a:f:g:d:w:s:p:", options, NULL)) != EOF) {
		switch (c) {

		case 'a':
			par_amp = atof(optarg);
			break;

		case 'f':
			tmp = atof(optarg);
			cudaMemcpyToSymbol(force, &tmp, sizeof(float));
			break;

		case 'g':
			tmp = atof(optarg);
			cudaMemcpyToSymbol(gam, &tmp, sizeof(float));
			break;

		case 'd':
			tmp = atof(optarg);
			cudaMemcpyToSymbol(d0, &tmp, sizeof(float));
			break;

		case 'w':
			tmp = atof(optarg);
			cudaMemcpyToSymbol(omega, &tmp, sizeof(float));
			break;

		case 's':
			spp = atoi(optarg);
			break;

		case 'p':
			paths = (atoi(optarg) / 64) * 64;
			break;

		case 0x101:
			if (!strcmp(optarg, "path"))
				output_path = true;
			else if (!strcmp(optarg, "hist"))
				output_histogram = true;
			else if (!strcmp(optarg, "allpaths"))
				output_allpaths = true;
			else if (!strcmp(optarg, "avgv"))
				output_avgv = true;
			break;
		}
	}
}

int main(int argc, char **argv)
{
	parse_params(argc, argv);

	if (!output_path && !output_allpaths && !output_histogram && !output_avgv) {
		usage(argv);
		return -1;
	}

	float par_omega;
	float par_gamma;

	cudaMemcpyFromSymbol(&par_omega, omega, sizeof(float));
	cudaMemcpyFromSymbol(&par_gamma, gam, sizeof(float));

	// Set the step size.
	float tmp = 2.0f * PI / par_omega / spp;

	cudaMemcpyToSymbol(dt, &tmp, sizeof(float));
	cudaMemcpyToSymbol(samples, &spp, sizeof(int));

	int num_threads = paths;

	if (output_avgv) {
		num_threads *= 100;
	}

	float *x, *v, *xbegin, *amp;
	float *dx, *dv, *damp;
	unsigned int *rng_state, *drng_state;

	size_t size = num_threads * sizeof(float);
	size_t size2 = num_threads * sizeof(unsigned int);
	int i, j;
	long step;

	xbegin = (float*)malloc(size);
	x = (float*)malloc(size);
	v = (float*)malloc(size);
	amp = (float*)malloc(size);
	rng_state = (unsigned int*)malloc(size2);
	tmp = par_amp;

	for (j = 0; j < num_threads / paths; j++) {
		for (i = 0; i < paths; i++) {
			amp[j * paths + i] = tmp;
		}

		tmp += 0.1f;
	}

	for (i = 0; i < num_threads; i++) {
		x[i] = 0.0f;
		v[i] = 0.0f;
	}

	srandom(time(0));

	for (i = 0; i < num_threads; i++) {
		rng_state[i] = (unsigned int)random();
	}

	cudaMalloc((void**)&drng_state, size2);
	cudaMalloc((void**)&dx, size);
	cudaMalloc((void**)&dv, size);
	cudaMalloc((void**)&damp, size);

	cudaMemcpy(dx, x, size, cudaMemcpyHostToDevice);
	cudaMemcpy(dv, v, size, cudaMemcpyHostToDevice);
	cudaMemcpy(drng_state, rng_state, size2, cudaMemcpyHostToDevice);
	cudaMemcpy(damp, amp, size, cudaMemcpyHostToDevice);

	for (step = 0; step < (long)(spp * MAX_PERIODS); step += spp) {
		float t = step * 2.0f * PI / par_omega / (float)spp;

		advanceSystem<<<num_threads/64, 64>>>(drng_state, dx, dv, damp, t);

		// Ensemble-averaged x(t).
		if (output_path) {
			cudaMemcpy(x, dx, size, cudaMemcpyDeviceToHost);
			float sx = 0.0f;
			for (i = 0; i < paths; i++) {
				sx += x[i];
			}
			printf("%e %e\n", t, sx/paths);

		// Individual paths (x_i(t))
		} else if (output_allpaths) {
			cudaMemcpy(x, dx, size, cudaMemcpyDeviceToHost);
			for (i = 0; i < paths; i++) {
				printf("%e %d %e\n", t, i, x[i]);
			}
			printf("\n");

		// Save particle positions for evaluation of the asymptotic velocity <<v>>.
		} else if (output_avgv) {
			if ( step == (TRANSIENT_PERIODS*spp) ) {
				cudaMemcpy(xbegin, dx, size, cudaMemcpyDeviceToHost);
			}
		}
	}

	// Asymptotic velocity <<v>>.
	if (output_avgv) {
		cudaMemcpy(x, dx, size, cudaMemcpyDeviceToHost);

		for (j = 0; j < num_threads/paths; j++) {
			float sx1 = 0.0f;
			float sx2 = 0.0f;

			for (i = 0; i < paths; i++) {
				sx1 += xbegin[j*paths + i];
				sx2 += x[j*paths + i];
			}

			printf("%e %e %e %e\n", (sx2 - sx1) / paths / ((MAX_PERIODS - TRANSIENT_PERIODS) * 2.0f * PI / par_omega),
									amp[j*paths], par_omega, par_gamma);
		}

	// Individual particle positions at the end of simulation (x_i(t=t_final)).
	} else if (output_histogram) {
		cudaMemcpy(x, dx, size, cudaMemcpyDeviceToHost);

		for (i = 0; i < paths; i++) {
			printf("%e\n", x[i]);
		}
	}

	free(amp);
	free(xbegin);
	free(x);
	free(v);
	free(rng_state);

	cudaFree(damp);
	cudaFree(drng_state);
	cudaFree(dx);
	cudaFree(dv);

	return 0;
}



==> src/prog2.cu <==
/*
 * The general Kuramoto model.
 *
 * (C) 2009 Michal Januszewski, Marcin Kostur
 *     Institute of Physics, University of Silesia, Katowice
 *
 * This file is subject to the terms and conditions of the GNU General Public
 * License v3.
 */

#include <stdio.h>
#include <assert.h>
#include <cuda.h>

#include <getopt.h>
#include <unistd.h>
#include <time.h>

#include <gsl/gsl_histogram.h>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

#include "rng.cu"

#define MAX_STEPS 2000
#define OUTPUT_NTH 100
#define BINS 64

__constant__ float T = 1.0f;
__constant__ float dt = 0.0f;
__constant__ float K = 4.0f;
__constant__ int num_particles = 0;

int sps = 100;		// steps per second
int niceness = 0;
int particles = 4096;

float hist_xmin = 0.0f;
float hist_xmax = 2.0f * PI;

bool output_histogram = false;
bool output_avg = false;

__global__ void updateRHS(float *x, float *v)
{
	int i, j, tile, idx, gidx = blockIdx.x * blockDim.x + threadIdx.x;
	extern __shared__ float shx[];

	float mx = x[gidx];
	float mv = 0.0f;

	for (i = 0, tile = 0; i < num_particles; i += blockDim.x, tile++) {
		idx = tile * blockDim.x + threadIdx.x;
		shx[threadIdx.x] = x[idx];

		__syncthreads();
		for (j = 0; j < blockDim.x; j++) {
			mv += sinf(shx[j] - mx);
		}
		__syncthreads();
	}

	v[gidx] = mv;
}

__global__ void advanceSystem(unsigned int *rng_state, float *x, float *v,float *f)
{
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	float lv = v[idx], lx = x[idx], lf = f[idx];
	float n1, n2;

	n1 = rng_uni(&rng_state[idx]);
	n2 = rng_uni(&rng_state[idx]);

	bm_trans(n1, n2);

	x[idx] = lx + (lf + K/num_particles * lv) * dt + sqrtf(2.0 * T * dt) * n1;
}

static struct option options[] = {
	{ "paths", required_argument, NULL, 'p' },
	{ "coupling", required_argument, NULL, 'K' },
	{ "noise", required_argument, NULL, 'T' },
	{ "mode", required_argument, NULL, 0x101 }
};

void parse_params(int argc, char **argv)
{
	int c;
	float tmp;
	while ((c = getopt_long(argc, argv, "p:K:T:", options, NULL)) != EOF) {
		switch (c) {
		case 'p':
			particles = (atoi(optarg) / 64) * 64;
			break;
		case 'T':
			tmp = atof(optarg);
			cudaMemcpyToSymbol(T, &tmp, sizeof(float));
			break;
		case 'K':
			tmp = atof(optarg);
			cudaMemcpyToSymbol(K, &tmp, sizeof(float));
			break;
		case 0x101:
			if (!strcmp(optarg, "hist"))
				output_histogram = true;
			else if (!strcmp(optarg, "avg"))
				output_avg = true;
			break;
		}
	}
}

void usage(char **argv)
{
	printf("Usage: %s <params> [options]\n\n", argv[0]);
	printf("Required parameters:\n");
	printf("  --mode=MODE         MODE can be one of: hist, avg\n");
	printf("                      avg: outputs the sum of all sin(t) and cos(t) terms\n");
	printf("                      hist: outputs a position histogram\n\n");
	printf("Other options:\n");
	printf("  -p, --paths=NUM     set the number of paths to NUM\n");
	printf("  -K, --coupling=NUM  set the coupling constant K\n");
	printf("  -T, --noise=NUM     set the noise strength\n");
	printf("\nEXAMPLE using gnuplot: \n");
	printf("sp '< ./prog2  --paths=10000 --mode=hist' u 1:2:3 w l  \n");
}

int main(int argc, char **argv)
{
	int i, num_threads;

	float *f,*x, *v;
	float *df,*dx, *dv;

	gsl_rng_env_setup();

	parse_params(argc, argv);

	if (!output_histogram && !output_avg) {
		usage(argv);
		return -1;
	}

	num_threads = particles;
	cudaMemcpyToSymbol(num_particles, &particles, sizeof(int));

	unsigned int *rng_state, *drng_state;
	size_t size = num_threads * sizeof(float);
	size_t size2 = num_threads * sizeof(unsigned int);

	f = (float*)malloc(size);
	x = (float*)malloc(size);
	v = (float*)malloc(size);
	rng_state = (unsigned int*)malloc(size2);
	srand(time(0));

	for (i = 0; i < num_threads; i++) {
		x[i] =  (float) i /num_threads * 2.0f * PI;
		f[i] = 0.0f;
		v[i] = 0.0f;
	}

	for (i = 0; i < num_threads; i++) {
		rng_state[i] = (unsigned int)random();
	}

	cudaMalloc((void**)&drng_state, size2);
	cudaMalloc((void**)&dx, size);
	cudaMalloc((void**)&dv, size);
	cudaMalloc((void**)&df, size);

	cudaMemcpy(dx, x, size, cudaMemcpyHostToDevice);
	cudaMemcpy(dv, v, size, cudaMemcpyHostToDevice);
	cudaMemcpy(df, f, size, cudaMemcpyHostToDevice);
	cudaMemcpy(drng_state, rng_state, size2, cudaMemcpyHostToDevice);

	float tmp = 1.0 / sps;
	cudaMemcpyToSymbol(dt, &tmp, sizeof(float));

	gsl_histogram *h = gsl_histogram_alloc(BINS);
	gsl_histogram_set_ranges_uniform(h, 0.0f, 2.0f * PI);

	for (long step = 0; step < MAX_STEPS; step++) {
		float t = step / (float)sps;

		updateRHS<<<num_threads/64, 64, 64*sizeof(float)>>>(dx, dv);
		advanceSystem<<<num_threads/64, 64>>>(drng_state, dx, dv, df);

		if ((step+1) % OUTPUT_NTH == 0 && (output_histogram || output_avg)) {
			cudaMemcpy(x, dx, size, cudaMemcpyDeviceToHost);
			gsl_histogram_reset(h);

			double s = 0.0, c = 0.0;
			for (i = 0; i < num_threads; i++) {
				float tt = fmodf(x[i], (2.0f * PI));
				if (tt < 0.0f) {
					tt += 2.0f * PI;
				}
				s += sin(tt);
				c += cos(tt);
				gsl_histogram_increment(h, tt);
			}
			s /= num_threads;
			c /= num_threads;

			long hist_norm = 0;

			if (output_histogram) {
				for (i = 0; i < BINS; i++) {
					hist_norm += gsl_histogram_get(h, i);
				}

				for (i = 0; i < BINS; i++) {
					printf("%f %d %f\n", t, i,
							BINS*gsl_histogram_get(h, i)/(hist_norm*(hist_xmax-hist_xmin)));
				}
				printf("\n");
			}

			if (output_avg) {
				printf("%f %f %f %f\n", t, s, c, sqrt(s*s + c*c));
			}
		}
	}

	free(x);
	free(v);
	free(rng_state);

	cudaFree(drng_state);
	cudaFree(dx);
	cudaFree(dv);
}




==> src/prog3.cu <==
/*
 * The linear version of the Kuramoto model using a parallel reduction.
 *
 * (C) 2009 Michal Januszewski, Marcin Kostur
 *     Institute of Physics, University of Silesia, Katowice
 *
 * This file is subject to the terms and conditions of the GNU General Public
 * License v3.
 */

#include <stdio.h>
#include <assert.h>
#include <cuda.h>

#include <getopt.h>
#include <unistd.h>
#include <time.h>

#include <gsl/gsl_histogram.h>

#include "rng.cu"

#define MAX_STEPS 2000
#define OUTPUT_NTH 100
#define BINS 64

__constant__ float T = 1.0f;
__constant__ float dt = 0.0f;
__constant__ float K = 4.f;
__constant__ float F0 = 0.0f;
__constant__ int num_particles = 0;

__constant__ float S = 0.0f;
__constant__ float C = 0.0f;

int sps = 100;		// steps per second
int niceness = 0;
int particles = 4096;

float hist_xmin = 0.0f;
float hist_xmax = 2.0f * PI;

bool output_histogram = false;
bool output_avg = false;

__global__ void velocities_level0sin(float *in, float *out)
{
	extern __shared__ float sdata[];

	unsigned int tid = threadIdx.x;
	unsigned int i = blockIdx.x*(blockDim.x*2) + threadIdx.x;
	sdata[tid] = sinf(in[i]) + sinf(in[i+blockDim.x]);
	__syncthreads();

	for (unsigned int s = blockDim.x/2; s > 0; s >>= 1) {
		if (tid < s) {
			sdata[tid] += sdata[tid + s];
		}
		__syncthreads();
	}

	if (tid == 0) out[blockIdx.x] = sdata[0];
}

__global__ void velocities_level0cos(float *in, float *out)
{
	extern __shared__ float sdata[];

	unsigned int tid = threadIdx.x;
	unsigned int i = blockIdx.x*(blockDim.x*2) + threadIdx.x;
	sdata[tid] = cosf(in[i]) + cosf(in[i+blockDim.x]);
	__syncthreads();

	for (unsigned int s = blockDim.x/2; s > 0; s >>= 1) {
		if (tid < s) {
			sdata[tid] += sdata[tid + s];
		}
		__syncthreads();
	}

	if (tid == 0) out[blockIdx.x] = sdata[0];
}

__global__ void velocities_level1(float *in, float *out)
{
	extern __shared__ float sdata[];

	unsigned int tid = threadIdx.x;
	unsigned int i = blockIdx.x*(blockDim.x*2) + threadIdx.x;
	sdata[tid] = in[i] + in[i+blockDim.x];
	__syncthreads();

	for (unsigned int s=blockDim.x/2; s > 0; s >>= 1) {
		if (tid < s) {
			sdata[tid] += sdata[tid + s];
		}
		__syncthreads();
	}

	if (tid == 0) out[blockIdx.x] = sdata[0];
}

__global__ void calculateVelocities(float *x, float *v)
{
	int i, j, tile, idx, gidx = blockIdx.x * blockDim.x + threadIdx.x;
	extern __shared__ float shx[];

	float mx = x[gidx];
	float mv = 0.0f;

	for (i = 0, tile = 0; i < num_particles; i += blockDim.x, tile++) {
		idx = tile * blockDim.x + threadIdx.x;
		shx[threadIdx.x] = x[idx];

		__syncthreads();
		for (j = 0; j < blockDim.x; j++) {
			mv += sinf(shx[j] - mx);
		}
		__syncthreads();
	}

	v[gidx] = mv;
}

#define MAX_THREADS 256

void calculateSC(float *x, float *temp, float *cpu_temp)
{
	int i;
	float avgsin = 0.0f, avgcos = 0.0f;
	int blocks = particles/MAX_THREADS/2.0f;

	velocities_level0sin<<<blocks, MAX_THREADS, MAX_THREADS * sizeof(float)>>>(x, temp);
	cudaMemcpy(cpu_temp, temp, blocks * sizeof(float), cudaMemcpyDeviceToHost);
	for (i = 0; i < blocks; i++) {
		avgsin += cpu_temp[i];
	}

	velocities_level0cos<<<blocks, MAX_THREADS, MAX_THREADS * sizeof(float)>>>(x, temp);
	cudaMemcpy(cpu_temp, temp, blocks * sizeof(float), cudaMemcpyDeviceToHost);
	for (i = 0; i < blocks; i++) {
		avgcos += cpu_temp[i];
	}

	cudaMemcpyToSymbol(S, &avgsin, sizeof(float));
	cudaMemcpyToSymbol(C, &avgcos, sizeof(float));
}

__global__ void advanceSystem(unsigned int *rng_state, float *x)
{
	int idx = blockIdx.x * blockDim.x + threadIdx.x;
	float lx = x[idx];
	float n1, n2;

	n1 = rng_uni(&rng_state[idx]);
	n2 = rng_uni(&rng_state[idx]);

	bm_trans(n1, n2);

	x[idx] = lx + (F0 + K*(S*cosf(lx) - C*sinf(lx))/num_particles)*dt + sqrtf(2.0 * T * dt) * n1;
}

static struct option options[] = {
	{ "paths", required_argument, NULL, 'p' },
	{ "coupling", required_argument, NULL, 'K' },
	{ "noise", required_argument, NULL, 'T' },
	{ "mode", required_argument, NULL, 0x101 }
};

void usage(char **argv)
{
	printf("Usage: %s <params> [options]\n\n", argv[0]);
	printf("Required parameters:\n");
	printf("  --mode=MODE         MODE can be one of: hist, avg\n");
	printf("                      avg: outputs the sum of all sin(t) and cos(t) terms\n");
	printf("                      hist: outputs a position histogram\n\n");
	printf("Other options:\n");
	printf("  -p, --paths=NUM     set the number of paths to NUM\n");
	printf("  -K, --coupling=NUM  set the coupling constant K\n");
	printf("  -T, --noise=NUM     set the noise strength\n");

	printf("\nEXAMPLE using gnuplot: \n");
	printf("sp '< ./prog3  --paths=1000000 --mode=hist' u 1:2:3 w l  \n");
	printf("  \n");
}

void parse_params(int argc, char **argv)
{
	int c;
	float tmp;
	while ((c = getopt_long(argc, argv, "p:K:T:", options, NULL)) != EOF) {
		switch (c) {
		case 'p':
			particles = (atoi(optarg) / MAX_THREADS) * MAX_THREADS;
			break;
		case 'T':
			tmp = atof(optarg);
			cudaMemcpyToSymbol(T, &tmp, sizeof(float));
			break;
		case 'K':
			tmp = atof(optarg);
			cudaMemcpyToSymbol(K, &tmp, sizeof(float));
			break;
		case 0x101:
			if (!strcmp(optarg, "hist"))
				output_histogram = true;
			else if (!strcmp(optarg, "avg"))
				output_avg = true;
			break;
		}
	}
}

int main(int argc, char **argv)
{
	int i, num_threads;

	float *x, *temp;
	float *dx, *dtemp;

	parse_params(argc, argv);

	if (!output_histogram && !output_avg) {
		usage(argv);
		return -1;
	}

	num_threads = particles;
	const int blocksize = 8*64;

	cudaMemcpyToSymbol(num_particles, &particles, sizeof(int));

	unsigned int *rng_state, *drng_state;
	size_t size = num_threads * sizeof(float);
	size_t size2 = num_threads * sizeof(unsigned int);

	x = (float*)malloc(size);
	temp = (float*)malloc(size);
	rng_state = (unsigned int*)malloc(size2);
	srand(time(0));

	for (i = 0; i < num_threads; i++) {
		x[i] = ((float)random()/RAND_MAX) * 2.0f * PI;
		temp[i] = 0.0f;
	}

	for (i = 0; i < num_threads; i++) {
		rng_state[i] = (unsigned int)random();
	}

	cudaMalloc((void**)&drng_state, size2);
	cudaMalloc((void**)&dx, size);
	cudaMalloc((void**)&dtemp, size);

	cudaMemcpy(dx, x, size, cudaMemcpyHostToDevice);
	cudaMemcpy(dtemp, temp, size, cudaMemcpyHostToDevice);
	cudaMemcpy(drng_state, rng_state, size2, cudaMemcpyHostToDevice);

	float tmp = 1.0 / sps;
	cudaMemcpyToSymbol(dt, &tmp, sizeof(float));

	gsl_histogram *h = gsl_histogram_alloc(BINS);
	gsl_histogram_set_ranges_uniform(h,hist_xmin,hist_xmax);

	for (long step = 0; step < MAX_STEPS; step++) {
		float t = step / (float)sps;

		calculateSC(dx, dtemp, temp);
		advanceSystem<<<num_threads/blocksize, blocksize>>>(drng_state, dx);

		if ((step == 0 || (step+1) % OUTPUT_NTH == 0) && (output_histogram || output_avg)) {
			cudaMemcpy(x, dx, size, cudaMemcpyDeviceToHost);
			gsl_histogram_reset(h);

			double s = 0,c = 0;
			for (i = 0; i < num_threads; i++) {
				float tt = fmodf(x[i], (2.0f * PI));
				if (tt < 0.0f) {
					tt += 2.0f * PI;
				}
				s += sin(tt);
				c += cos(tt);
				gsl_histogram_increment(h, tt);
			}
			s /= num_threads;
			c /= num_threads;

			long hist_norm=0;
			if (output_histogram) {
				for (i = 0; i < BINS; i++) {
					hist_norm += gsl_histogram_get(h, i);
				}
				for (i = 0; i < BINS; i++) {
					printf("%f %d %f\n", t, i,
						BINS*gsl_histogram_get(h, i)/(hist_norm*(hist_xmax-hist_xmin)));
				}
				printf("\n");
			}

			if (output_avg) {
				printf("%f %f %f %f\n", t, s, c, sqrt(s*s + c*c));
			}
		}
	}

	free(x);
	free(temp);
	free(rng_state);

	cudaFree(drng_state);
	cudaFree(dx);
	cudaFree(dtemp);
}


==> src/rng.cu <==
#ifndef __CU_RNG_H
#define __CU_RNG_H

#define PI 3.14159265358979f

/*
 * Return a uniformly distributed random number from the
 * [0;1] range.
 */
__device__ float rng_uni(unsigned int *state)
{
	unsigned int x = *state;

	x = x ^ (x >> 13);
	x = x ^ (x << 17);
	x = x ^ (x >> 5);

	*state = x;

	return x / 4294967296.0f;
}

/*
 * Generate two normal variates given two uniform variates.
 */
__device__ void bm_trans(float& u1, float& u2)
{
	float r = sqrtf(-2.0f * logf(u1));
	float phi = 2.0f * PI * u2;
	u1 = r * cosf(phi);
	u2 = r * sinf(phi);
}

#endif /* __CU_RNG_H */

